Harmonizing Human Insights and AI Precision: Hand in Hand for Advancing Knowledge Graph Task

Knowledge graph embedding (KGE) has caught significant interest for its effectiveness in knowledge graph completion (KGC), specifically link prediction (LP), with recent KGE models cracking the LP benchmarks. Despite the rapidly growing literature, insufficient attention has been paid to the cooperation between humans and AI on KG. However, humans' capability to analyze graphs conceptually may further improve the efficacy of KGE models with semantic information. To this effect, we carefully designed a human-AI team (HAIT) system dubbed KG-HAIT, which harnesses the human insights on KG by leveraging fully human-designed ad-hoc dynamic programming (DP) on KG to produce human insightful feature (HIF) vectors that capture the subgraph structural feature and semantic similarities. By integrating HIF vectors into the training of KGE models, notable improvements are observed across various benchmarks and metrics, accompanied by accelerated model convergence. Our results underscore the effectiveness of human-designed DP in the task of LP, emphasizing the pivotal role of collaboration between humans and AI on KG. We open avenues for further exploration and innovation through KG-HAIT, paving the way towards more effective and insightful KG analysis techniques.

==> plotter2.py <==
import os
from numpy import *
from matplotlib.pyplot import *
import matplotlib

prt = 0

# PGF setup
if (not prt):
	matplotlib.use("pgf")
	matplotlib.rcParams.update({
		"pgf.texsystem": "pdflatex",
		'font.family': 'serif',
		'text.usetex': True,
		'pgf.rcfonts': False,
	})

# size setup

rcParams["figure.figsize"] = [3.2, 2.75]
rcParams['font.size'] = 6

# your code goes here ...

A = [
	[0.084,  0.009, -0.049,  0.018,  0.025],
	[0.032,  0.024, -0.099,  0.025,  0.002],
	[0.059, -0.007, -0.104, -0.018, -0.001],
	[0.115,  0.027, -0.072,  0.028,  0.003],
	[0.105,  0.038, -0.058, -0.008, -0.014]
]

B = [
	[1.000, 0.612, 0.806, 0.748, 0.619],
	[0.612, 1.000, 0.786, 0.457, 0.593],
	[0.806, 0.786, 1.000, 0.656, 0.615],
	[0.748, 0.457, 0.656, 1.000, 0.528],
	[0.619, 0.593, 0.615, 0.528, 1.000]
]

C = [
	[1.000, 0.644, 0.664, 0.478, 0.610],
	[0.644, 1.000, 0.694, 0.641, 0.717],
	[0.664, 0.694, 1.000, 0.671, 0.711],
	[0.478, 0.641, 0.671, 1.000, 0.708],
	[0.610, 0.717, 0.711, 0.708, 1.000]
]

fig, axs = subplots(1, 3, figsize=(3.85, 1.4))

axs[0].imshow(A, interpolation = 'nearest', vmin = 0, vmax = 1)
axs[0].set_title('$\\cos \\langle \\mathbf p_i, \\mathbf q_j \\rangle$')

axs[1].imshow(B, interpolation = 'nearest', vmin = 0, vmax = 1)
axs[1].set_title('$\\cos \\langle \\mathbf p_i, \\mathbf p_j \\rangle$')

axs[2].imshow(C, interpolation = 'nearest', vmin = 0, vmax = 1)
axs[2].set_title('$\\cos \\langle \\mathbf q_i, \\mathbf q_j \\rangle$')


subplots_adjust(left = 0, right = 1, top = 1, bottom = 0)

cbar = fig.colorbar(axs[2].imshow(C, interpolation = 'nearest', vmin = 0, vmax = 1), ax = axs, orientation = 'vertical', shrink = 0.5)

# your codes end here ...

fig_name = "fig2"
if (not prt):
	path = os.path.dirname(os.path.realpath(__file__))
	savefig(path + '/' + fig_name + '.pgf', format = 'pgf')
else:
	show()

close()


==> src/plot/plotter.py <==
import os
from numpy import *
from matplotlib.pyplot import *
import matplotlib

prt = 0

# PGF setup
if (not prt):
	matplotlib.use("pgf")
	matplotlib.rcParams.update({
		"pgf.texsystem": "pdflatex",
		'font.family': 'serif',
		'text.usetex': True,
		'pgf.rcfonts': False,
	})

# size setup

rcParams["figure.figsize"] = [3.6, 2.75]
rcParams['font.size'] = 6

# your code goes here ...

epoch = range(25, 501, 25)

# [0: MRR, 1: Hits@10, 2: MR, 3: Loss]

TransE_0 = array([
    [0.0762, 0.0761, 0.0782, 0.0816, 0.0944, 0.1244, 0.1761, 0.2485, 0.3249, 0.3931, 0.4490, 0.4920, 0.5211, 0.5405, 0.5548, 0.5621, 0.5658, 0.5668, 0.5642, 0.5594],
    [0.0791, 0.0813, 0.0836, 0.0909, 0.1107, 0.1533, 0.2256, 0.3176, 0.4093, 0.4907, 0.5591, 0.6080, 0.6453, 0.6716, 0.6921, 0.7081, 0.7201, 0.7297, 0.7379, 0.7445],
    [30354, 20498, 18092, 16058, 13343, 10328, 7425, 5058, 3428, 2434, 1853, 1507, 1290, 1151, 1054, 985, 933, 894, 863, 838],
    [289.16, 212.90, 152.30, 120.05, 96.97, 76.33, 58.13, 43.47, 33.55, 27.32, 23.63, 21.26, 19.48, 18.35, 17.58, 16.55, 16.03, 15.48, 15.20, 14.70]
])

TransE_1 = array([
    [0.0682, 0.2132, 0.4012, 0.4881, 0.5346, 0.5627, 0.5842, 0.6009, 0.6165, 0.6283, 0.6382, 0.6467, 0.6534, 0.6584, 0.6629, 0.6663, 0.6693, 0.6709, 0.6709, 0.6708],
    [0.0775, 0.2428, 0.4442, 0.5371, 0.5897, 0.6244, 0.6517, 0.6740, 0.6929, 0.7079, 0.7215, 0.7337, 0.7438, 0.7530, 0.7595, 0.7659, 0.7712, 0.7759, 0.7789, 0.7819],
    [13148, 5634, 2966, 1969, 1459, 1153, 957, 818, 716, 640, 583, 541, 508, 482, 462, 445, 430, 417, 405, 395],
    [143.00, 106.23, 80.16, 62.55, 49.80, 40.76, 34.72, 30.55, 27.61, 25.36, 23.67, 22.37, 21.37, 20.51, 19.76, 19.10, 18.64, 18.29, 17.64, 17.38]
])

fig, (ax1, ax2) = subplots(2, 1, sharex = True)
ax1.plot(epoch, TransE_1[1], '.-', linewidth = 1, markersize = 2.5, color = "#2196F3", label = 'TransE + DIG')
ax1.plot(epoch, TransE_0[1], '.-', linewidth = 1, markersize = 2.5, color = "#E53935", label = 'TransE')
ax1.set_ylabel('Hits@10')
ax1.legend(borderaxespad = 0.2, handletextpad = 0.5, edgecolor = 'white')

ax2.plot(epoch, TransE_1[2] / 1000., '.-', linewidth = 1, markersize = 2.5, color = "#2196F3", label = 'TransE + DIG')
ax2.plot(epoch, TransE_0[2] / 1000., '.-', linewidth = 1, markersize = 2.5, color = "#E53935", label = 'TransE')
ax2.set_ylabel('MR $\\times 10^{-3}$')
ax2.legend(borderaxespad = 0.2, handletextpad = 0.5, edgecolor = 'white')

# xticks(epoch)
xlim(25, 500)
xticks(range(50, 501, 50))
xlabel('epoch')

# your codes end here ...

fig_name = "fig"
if (not prt):
	path = os.path.dirname(os.path.realpath(__file__))
	savefig(path + '/' + fig_name + '.pgf')
else:
	show()

# Epoch: 025, Loss = 289.16
# MR 30354 MRR 0.0762 H@1 0.0736 H@3 0.0771 H@10 0.0791
# Epoch: 050, Loss = 212.90
# MR 20498 MRR 0.0761 H@1 0.0713 H@3 0.0783 H@10 0.0813
# Epoch: 075, Loss = 152.30
# MR 18092 MRR 0.0782 H@1 0.0735 H@3 0.0792 H@10 0.0836
# Epoch: 100, Loss = 120.05
# MR 16058 MRR 0.0816 H@1 0.0745 H@3 0.0834 H@10 0.0909
# Epoch: 125, Loss = 96.97
# MR 13343 MRR 0.0944 H@1 0.0826 H@3 0.0983 H@10 0.1107
# Epoch: 150, Loss = 76.33
# MR 10328 MRR 0.1244 H@1 0.1058 H@3 0.1308 H@10 0.1533
# Epoch: 175, Loss = 58.13
# MR 7425 MRR 0.1761 H@1 0.1471 H@3 0.1868 H@10 0.2256
# Epoch: 200, Loss = 43.47
# MR 5058 MRR 0.2485 H@1 0.2091 H@3 0.2653 H@10 0.3176
# Epoch: 225, Loss = 33.55
# MR 3428 MRR 0.3249 H@1 0.2766 H@3 0.3471 H@10 0.4093
# Epoch: 250, Loss = 27.32
# MR 2434 MRR 0.3931 H@1 0.3371 H@3 0.4212 H@10 0.4907
# Epoch: 275, Loss = 23.63
# MR 1853 MRR 0.4490 H@1 0.3867 H@3 0.4826 H@10 0.5591
# Epoch: 300, Loss = 21.26
# MR 1507 MRR 0.4920 H@1 0.4252 H@3 0.5308 H@10 0.6080
# Epoch: 325, Loss = 19.48
# MR 1290 MRR 0.5211 H@1 0.4495 H@3 0.5650 H@10 0.6453
# Epoch: 350, Loss = 18.35
# MR 1151 MRR 0.5405 H@1 0.4631 H@3 0.5908 H@10 0.6716
# Epoch: 375, Loss = 17.58
# MR 1054 MRR 0.5548 H@1 0.4727 H@3 0.6111 H@10 0.6921
# Epoch: 400, Loss = 16.55
# MR 985 MRR 0.5621 H@1 0.4731 H@3 0.6261 H@10 0.7081
# Epoch: 425, Loss = 16.03
# MR 933 MRR 0.5658 H@1 0.4702 H@3 0.6377 H@10 0.7201
# Epoch: 450, Loss = 15.48
# MR 894 MRR 0.5668 H@1 0.4644 H@3 0.6455 H@10 0.7297
# Epoch: 475, Loss = 15.20
# MR 863 MRR 0.5642 H@1 0.4542 H@3 0.6513 H@10 0.7379
# Epoch: 500, Loss = 14.70
# MR 838 MRR 0.5594 H@1 0.4411 H@3 0.6555 H@10 0.7445



# Epoch: 025, Loss = 143.00
# MR 13148 MRR 0.0682 H@1 0.0591 H@3 0.0736 H@10 0.0775
# Epoch: 050, Loss = 106.23
# MR 5634 MRR 0.2132 H@1 0.1942 H@3 0.2197 H@10 0.2428
# Epoch: 075, Loss = 80.16
# MR 2966 MRR 0.4012 H@1 0.3755 H@3 0.4117 H@10 0.4442
# Epoch: 100, Loss = 62.55
# MR 1969 MRR 0.4881 H@1 0.4584 H@3 0.5021 H@10 0.5371
# Epoch: 125, Loss = 49.80
# MR 1459 MRR 0.5346 H@1 0.5017 H@3 0.5516 H@10 0.5897
# Epoch: 150, Loss = 40.76
# MR 1153 MRR 0.5627 H@1 0.5268 H@3 0.5806 H@10 0.6244
# Epoch: 175, Loss = 34.72
# MR 957 MRR 0.5842 H@1 0.5458 H@3 0.6041 H@10 0.6517
# Epoch: 200, Loss = 30.55
# MR 818 MRR 0.6009 H@1 0.5594 H@3 0.6224 H@10 0.6740
# Epoch: 225, Loss = 27.61
# MR 716 MRR 0.6165 H@1 0.5723 H@3 0.6407 H@10 0.6929
# Epoch: 250, Loss = 25.36
# MR 640 MRR 0.6283 H@1 0.5823 H@3 0.6538 H@10 0.7079
# Epoch: 275, Loss = 23.67
# MR 583 MRR 0.6382 H@1 0.5897 H@3 0.6657 H@10 0.7215
# Epoch: 300, Loss = 22.37
# MR 541 MRR 0.6467 H@1 0.5976 H@3 0.6736 H@10 0.7337
# Epoch: 325, Loss = 21.37
# MR 508 MRR 0.6534 H@1 0.6026 H@3 0.6814 H@10 0.7438
# Epoch: 350, Loss = 20.51
# MR 482 MRR 0.6584 H@1 0.6056 H@3 0.6875 H@10 0.7530
# Epoch: 375, Loss = 19.76
# MR 462 MRR 0.6629 H@1 0.6094 H@3 0.6922 H@10 0.7595
# Epoch: 400, Loss = 19.10
# MR 445 MRR 0.6663 H@1 0.6116 H@3 0.6971 H@10 0.7659
# Epoch: 425, Loss = 18.64
# MR 430 MRR 0.6693 H@1 0.6135 H@3 0.7009 H@10 0.7712
# Epoch: 450, Loss = 18.29
# MR 417 MRR 0.6709 H@1 0.6141 H@3 0.7025 H@10 0.7759
# Epoch: 475, Loss = 17.64
# MR 405 MRR 0.6709 H@1 0.6126 H@3 0.7031 H@10 0.7789
# Epoch: 500, Loss = 17.38
# MR 395 MRR 0.6708 H@1 0.6109 H@3 0.7045 H@10 0.7819

==> src/plot/plotter1.py <==
import os
from numpy import *
from matplotlib.pyplot import *
import matplotlib

prt = 0

# PGF setup
if (not prt):
	matplotlib.use("pgf")
	matplotlib.rcParams.update({
		"pgf.texsystem": "pdflatex",
		'font.family': 'serif',
		'text.usetex': True,
		'pgf.rcfonts': False,
	})

# size setup

rcParams["figure.figsize"] = [3.5, 2.75]
rcParams['font.size'] = 6

# your code goes here ...

epoch = range(25, 501, 25)

# [0: MRR, 1: Hits@10, 2: MR, 3: Loss]

TransE_0 = array([
    [0.0762, 0.0761, 0.0782, 0.0816, 0.0944, 0.1244, 0.1761, 0.2485, 0.3249, 0.3931, 0.4490, 0.4920, 0.5211, 0.5405, 0.5548, 0.5621, 0.5658, 0.5668, 0.5642, 0.5594],
    [0.0791, 0.0813, 0.0836, 0.0909, 0.1107, 0.1533, 0.2256, 0.3176, 0.4093, 0.4907, 0.5591, 0.6080, 0.6453, 0.6716, 0.6921, 0.7081, 0.7201, 0.7297, 0.7379, 0.7445],
    [30354, 20498, 18092, 16058, 13343, 10328, 7425, 5058, 3428, 2434, 1853, 1507, 1290, 1151, 1054, 985, 933, 894, 863, 838],
    [289.16, 212.90, 152.30, 120.05, 96.97, 76.33, 58.13, 43.47, 33.55, 27.32, 23.63, 21.26, 19.48, 18.35, 17.58, 16.55, 16.03, 15.48, 15.20, 14.70]
])

TransE_1 = array([
    [0.0682, 0.2132, 0.4012, 0.4881, 0.5346, 0.5627, 0.5842, 0.6009, 0.6165, 0.6283, 0.6382, 0.6467, 0.6534, 0.6584, 0.6629, 0.6663, 0.6693, 0.6709, 0.6709, 0.6708],
    [0.0775, 0.2428, 0.4442, 0.5371, 0.5897, 0.6244, 0.6517, 0.6740, 0.6929, 0.7079, 0.7215, 0.7337, 0.7438, 0.7530, 0.7595, 0.7659, 0.7712, 0.7759, 0.7789, 0.7819],
    [13148, 5634, 2966, 1969, 1459, 1153, 957, 818, 716, 640, 583, 541, 508, 482, 462, 445, 430, 417, 405, 395],
    [143.00, 106.23, 80.16, 62.55, 49.80, 40.76, 34.72, 30.55, 27.61, 25.36, 23.67, 22.37, 21.37, 20.51, 19.76, 19.10, 18.64, 18.29, 17.64, 17.38]
])

fig, (ax1, ax2) = subplots(2, 1, sharex = True)
ax1.plot(epoch, TransE_0[1], '.-', linewidth = 1, markersize = 2.5, color = "#E53935", label = 'TransE w/o HIF')
ax1.plot(epoch, TransE_1[1], '.-', linewidth = 1, markersize = 2.5, color = "#2196F3", label = 'TransE w/ HIF')

ax1.set_ylabel('Hits@10')
ax1.legend(borderaxespad = 0.2, handletextpad = 0.5, edgecolor = 'white')

ax2.plot(epoch, TransE_0[2] / 1000., '.-', linewidth = 1, markersize = 2.5, color = "#E53935", label = 'TransE w/o HIF')
ax2.plot(epoch, TransE_1[2] / 1000., '.-', linewidth = 1, markersize = 2.5, color = "#2196F3", label = 'TransE w/ HIF')

ax2.set_ylabel('MR $\\times 10^{-3}$')
ax2.legend(borderaxespad = 0.2, handletextpad = 0.5, edgecolor = 'white')

# xticks(epoch)
xlim(25, 500)
xticks(range(50, 501, 50))
xlabel('epoch')

# your codes end here ...

fig_name = "fig"
if (not prt):
	path = os.path.dirname(os.path.realpath(__file__))
	savefig(path + '/' + fig_name + '.pgf')
else:
	show()

# Epoch: 025, Loss = 289.16
# MR 30354 MRR 0.0762 H@1 0.0736 H@3 0.0771 H@10 0.0791
# Epoch: 050, Loss = 212.90
# MR 20498 MRR 0.0761 H@1 0.0713 H@3 0.0783 H@10 0.0813
# Epoch: 075, Loss = 152.30
# MR 18092 MRR 0.0782 H@1 0.0735 H@3 0.0792 H@10 0.0836
# Epoch: 100, Loss = 120.05
# MR 16058 MRR 0.0816 H@1 0.0745 H@3 0.0834 H@10 0.0909
# Epoch: 125, Loss = 96.97
# MR 13343 MRR 0.0944 H@1 0.0826 H@3 0.0983 H@10 0.1107
# Epoch: 150, Loss = 76.33
# MR 10328 MRR 0.1244 H@1 0.1058 H@3 0.1308 H@10 0.1533
# Epoch: 175, Loss = 58.13
# MR 7425 MRR 0.1761 H@1 0.1471 H@3 0.1868 H@10 0.2256
# Epoch: 200, Loss = 43.47
# MR 5058 MRR 0.2485 H@1 0.2091 H@3 0.2653 H@10 0.3176
# Epoch: 225, Loss = 33.55
# MR 3428 MRR 0.3249 H@1 0.2766 H@3 0.3471 H@10 0.4093
# Epoch: 250, Loss = 27.32
# MR 2434 MRR 0.3931 H@1 0.3371 H@3 0.4212 H@10 0.4907
# Epoch: 275, Loss = 23.63
# MR 1853 MRR 0.4490 H@1 0.3867 H@3 0.4826 H@10 0.5591
# Epoch: 300, Loss = 21.26
# MR 1507 MRR 0.4920 H@1 0.4252 H@3 0.5308 H@10 0.6080
# Epoch: 325, Loss = 19.48
# MR 1290 MRR 0.5211 H@1 0.4495 H@3 0.5650 H@10 0.6453
# Epoch: 350, Loss = 18.35
# MR 1151 MRR 0.5405 H@1 0.4631 H@3 0.5908 H@10 0.6716
# Epoch: 375, Loss = 17.58
# MR 1054 MRR 0.5548 H@1 0.4727 H@3 0.6111 H@10 0.6921
# Epoch: 400, Loss = 16.55
# MR 985 MRR 0.5621 H@1 0.4731 H@3 0.6261 H@10 0.7081
# Epoch: 425, Loss = 16.03
# MR 933 MRR 0.5658 H@1 0.4702 H@3 0.6377 H@10 0.7201
# Epoch: 450, Loss = 15.48
# MR 894 MRR 0.5668 H@1 0.4644 H@3 0.6455 H@10 0.7297
# Epoch: 475, Loss = 15.20
# MR 863 MRR 0.5642 H@1 0.4542 H@3 0.6513 H@10 0.7379
# Epoch: 500, Loss = 14.70
# MR 838 MRR 0.5594 H@1 0.4411 H@3 0.6555 H@10 0.7445



# Epoch: 025, Loss = 143.00
# MR 13148 MRR 0.0682 H@1 0.0591 H@3 0.0736 H@10 0.0775
# Epoch: 050, Loss = 106.23
# MR 5634 MRR 0.2132 H@1 0.1942 H@3 0.2197 H@10 0.2428
# Epoch: 075, Loss = 80.16
# MR 2966 MRR 0.4012 H@1 0.3755 H@3 0.4117 H@10 0.4442
# Epoch: 100, Loss = 62.55
# MR 1969 MRR 0.4881 H@1 0.4584 H@3 0.5021 H@10 0.5371
# Epoch: 125, Loss = 49.80
# MR 1459 MRR 0.5346 H@1 0.5017 H@3 0.5516 H@10 0.5897
# Epoch: 150, Loss = 40.76
# MR 1153 MRR 0.5627 H@1 0.5268 H@3 0.5806 H@10 0.6244
# Epoch: 175, Loss = 34.72
# MR 957 MRR 0.5842 H@1 0.5458 H@3 0.6041 H@10 0.6517
# Epoch: 200, Loss = 30.55
# MR 818 MRR 0.6009 H@1 0.5594 H@3 0.6224 H@10 0.6740
# Epoch: 225, Loss = 27.61
# MR 716 MRR 0.6165 H@1 0.5723 H@3 0.6407 H@10 0.6929
# Epoch: 250, Loss = 25.36
# MR 640 MRR 0.6283 H@1 0.5823 H@3 0.6538 H@10 0.7079
# Epoch: 275, Loss = 23.67
# MR 583 MRR 0.6382 H@1 0.5897 H@3 0.6657 H@10 0.7215
# Epoch: 300, Loss = 22.37
# MR 541 MRR 0.6467 H@1 0.5976 H@3 0.6736 H@10 0.7337
# Epoch: 325, Loss = 21.37
# MR 508 MRR 0.6534 H@1 0.6026 H@3 0.6814 H@10 0.7438
# Epoch: 350, Loss = 20.51
# MR 482 MRR 0.6584 H@1 0.6056 H@3 0.6875 H@10 0.7530
# Epoch: 375, Loss = 19.76
# MR 462 MRR 0.6629 H@1 0.6094 H@3 0.6922 H@10 0.7595
# Epoch: 400, Loss = 19.10
# MR 445 MRR 0.6663 H@1 0.6116 H@3 0.6971 H@10 0.7659
# Epoch: 425, Loss = 18.64
# MR 430 MRR 0.6693 H@1 0.6135 H@3 0.7009 H@10 0.7712
# Epoch: 450, Loss = 18.29
# MR 417 MRR 0.6709 H@1 0.6141 H@3 0.7025 H@10 0.7759
# Epoch: 475, Loss = 17.64
# MR 405 MRR 0.6709 H@1 0.6126 H@3 0.7031 H@10 0.7789
# Epoch: 500, Loss = 17.38
# MR 395 MRR 0.6708 H@1 0.6109 H@3 0.7045 H@10 0.7819

==> src/plot/plotter2.py <==
import os
from numpy import *
from matplotlib.pyplot import *
import matplotlib

prt = 0

# PGF setup
if (not prt):
	matplotlib.use("pgf")
	matplotlib.rcParams.update({
		"pgf.texsystem": "pdflatex",
		'font.family': 'serif',
		'text.usetex': True,
		'pgf.rcfonts': False,
	})

# size setup

rcParams["figure.figsize"] = [3.6, 2.75]
rcParams['font.size'] = 6

# your code goes here ...

figure(figsize = (2, 2))

A = [
	[0.084,  0.009, -0.049,  0.018,  0.025],
	[0.032,  0.024, -0.099,  0.025,  0.002],
	[0.059, -0.007, -0.104, -0.018, -0.001],
	[0.115,  0.027, -0.072,  0.028,  0.003],
	[0.105,  0.038, -0.058, -0.008, -0.014]
]

B = [
	[1.000, 0.612, 0.806, 0.748, 0.619],
	[0.612, 1.000, 0.786, 0.457, 0.593],
	[0.806, 0.786, 1.000, 0.656, 0.615],
	[0.748, 0.457, 0.656, 1.000, 0.528],
	[0.619, 0.593, 0.615, 0.528, 1.000]
]

C = [
	[1.000, 0.644, 0.664, 0.478, 0.610],
	[0.644, 1.000, 0.694, 0.641, 0.717],
	[0.664, 0.694, 1.000, 0.671, 0.711],
	[0.478, 0.641, 0.671, 1.000, 0.708],
	[0.610, 0.717, 0.711, 0.708, 1.000]
]

print(sum(A) / 25.)
print(sum(B) / 25.)
print(sum(C) / 25.)

fig, axs = subplots(1, 3, figsize=(12, 4))

axs[0].imshow(A, interpolation = 'nearest', vmin = 0, vmax = 1)
axs[0].set_title('Matrix 1')

axs[1].imshow(B, interpolation = 'nearest', vmin = 0, vmax = 1)
axs[1].set_title('Matrix 2')

axs[2].imshow(C, interpolation = 'nearest', vmin = 0, vmax = 1)
axs[2].set_title('Matrix 3')

subplots_adjust(left = 0, right = 1, top = 1, bottom = 0)

cbar = fig.colorbar(axs[2].imshow(C, interpolation = 'nearest', vmin = 0, vmax = 1), ax = axs, orientation = 'vertical')

# typ1 = [0, 32, 158, 6157, 10174] # countries
# typ2 = [8073, 5946, 1977, 8082, 2901] # unis

# typ1:
# Dominican Republic
# Japan
# United States of America
# Bosnia and Herzegovina
# Bangladesh

# typ2:
# Case Western Reserve University
# Taras Shevchenko National University of Kyiv
# University of Sussex
# California State University, Northridge
# Ohio University

# your codes end here ...

fig_name = "fig2"
if (not prt):
	path = os.path.dirname(os.path.realpath(__file__))
	savefig(path + '/' + fig_name + '.pgf', format = 'pgf')
else:
	show()

close()

